On the Secrecy Capacity of Block Fading Channels with a Hybrid Adversary

We consider a block fading wiretap channel, where a transmitter attempts to send messages securely to a receiver in the presence of a hybrid half-duplex adversary, which arbitrarily decides to either jam or eavesdrop the transmitter-to- receiver channel. We provide bounds to the secrecy capacity for various possibilities on receiver feedback and show special cases where the bounds are tight. We show that, without any feedback from the receiver, the secrecy capacity is zero if the transmitter-to-adversary channel stochastically dominates the effective transmitter-to-receiver channel. However, the secrecy capacity is non-zero even when the receiver is allowed to feed back only one bit at the end of each block. Our novel achievable strategy improves the rates proposed in the literature for the non-hybrid adversarial model. We also analyze the effect of multiple adversaries and delay constraints on the secrecy capacity. We show that our novel time sharing approach leads to positive secrecy rates even under strict delay constraints.

==> strictdelay.m <==
function [ output_args ] = strictdelay( input_args )
%%%% Strict delay secrecy capacity lower bounds evaluation
clear all;
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% use parallel processing toolbox
matlabpool open 4

% initialize common values

LEN = 50000; %% block length
% % chisquare distribution degree
% chi2degree=1;
% hm = 5*chi2rnd(1,[1 LEN]);
% he =  chi2rnd(1,[1 LEN]);
% hz =  chi2rnd(1,[1 LEN]);

% exponential distribution
% hm = 5*chi2rnd(1,[1 LEN]);
% he =  chi2rnd(1,[1 LEN]);
% hz =  chi2rnd(1,[1 LEN]);
hm = exprnd(5,1,LEN);
he = exprnd(2,1,LEN);
hz = exprnd(2,1,LEN);

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Fix alpha, fix Pj, vary Pt

Pj = 1;
alpha = 0.2;  % secrecy outage probablity
 
Pt_values = linspace(0.5,10,20);

Cs_nodelay_zerobit     = zeros(1,length(Pt_values));
Cdelay_zerobit         = zeros(1,length(Pt_values));
Cs_nodelay_onebit          = zeros(1,length(Pt_values));
Cdelay_onebit      = zeros(1,length(Pt_values));



parfor indx = 1:length(Pt_values)
    Pt = Pt_values(indx);
    % zero bit
    Cs_nodelay_zerobit(indx) = max(sum(log2(1+ (Pt*hm)./(1+Pj*hz))-log2(1+Pt*he)),0)/LEN;
    Cdelay_zerobit(indx) = Computestrictdelay(hm,he,hz, Pt,Pj,alpha, Cs_nodelay_zerobit(indx));
    
    % one bit 
    Cs_nodelay_onebit(indx) =Compute1bitMRC(hm,hz,mean(he),Pt,Pj);
    Cdelay_onebit(indx) = Computestrictdelay(hm,he,hz, Pt,Pj,alpha, Cs_nodelay_onebit(indx));    
end

figure;
plot(Pt_values,Cs_nodelay_zerobit,'b');
hold on
plot(Pt_values,Cdelay_zerobit,'--+c');
hold on 
plot(Pt_values,Cs_nodelay_onebit,':r');
hold on
plot(Pt_values,Cdelay_onebit,'-.k');

title('Lower Bounds'),ylabel('Rate, bits/second'),xlabel('Transmit Power Pt')
legend('0 bit no delay','0 bit strict delay','1 bit no delay','1 bit strict delay');
matlabpool close
end


